Fluctuating Diffusivity Emerges even in Binary Gas Mixtures

Diffusivity in some soft matter and biological systems changes with time, called the fluctuating diffusivity. In this work, we propose a novel origin for fluctuating diffusivity based on stochastic simulations of binary gas mixtures. In this system, the fraction of one component is significantly small, and the mass of the minor component molecule is different from that of the major component. The minor component exhibits fluctuating diffusivity when its mass is sufficiently smaller than that of the major component. We elucidate that this fluctuating diffusivity is caused by the time scale separation between the relaxation of the velocity direction and the speed of the minor component molecule.

==> compile.sh <==
name="main"

# delete extra file
rm *.aux *.bbl *.blg *.dvi *.log

# tex to dvi
platex $name.tex
platex $name.tex

# attach bib
pbibtex $name

# tex to dvi
platex $name.tex
platex $name.tex

# dvi to pdf
dvipdfmx $name.dvi

# delete extra file
rm *.aux *.blg *.dvi *.log

# open Preview app
open -a Preview $name.pdf

